HashFlow For Better Flow Record Collection

Collecting flow records is a common practice of network operators and researchers for monitoring, diagnosing and understanding a network. Traditional tools like NetFlow face great challenges when both the speed and the complexity of the network traffic increase. To keep pace up, we propose HashFlow, a tool for more efficient and accurate collection and analysis of flow records. The central idea of HashFlow is to maintain accurate records for elephant flows, but summarized records for mice flows, by applying a novel collision resolution and record promotion strategy to hash tables. The performance bound can be analyzed with a probabilistic model, and with this strategy, HashFlow achieves a better utilization of space, and also more accurate flow records, without bringing extra complexity. We have implemented HashFlow, as well as several latest flow measurement algorithms such as FlowRadar, HashPipe and ElasticSketch, in a P4 software switch. Then we use traces from different operational networks to evaluate them. In these experiments, for various types of traffic analysis applications, HashFlow consistently demonstrates a clearly better performance against its state-of-the-art competitors. For example, using a small memory of 1 MB, HashFlow can accurately record around 55K flows, which is often 12.5% higher than the others. For estimating the sizes of 50K flows, HashFlow achieves a relative error of around 11.6%, while the estimation error of the best competitor is 42.9% higher. It detects 96.1% of the heavy hitters out of 250K flows with a size estimation error of 5.6%, which is 11.3% and 73.7% better than the best competitor respectively. At last, we show these merits of HashFlow come with almost no degradation of throughput.

==> figures/exp84454/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':18}
matplotlib.rc('font', **font)


def parse_file(filename):
    infile = open(filename, "r")
    n_flows = []
    cardinality = []
    flow_set_coverage  = []
    heavy_hitter_f1_score = []
    heavy_hitter_are = []
    flow_size_estimation = []
    for line in infile:
        line = line.strip()
        if "----------" == line:
            continue
        else:
            items = line.split(" ")
            if "n_flows:" == items[0]:
                n_flows.append(float(items[1]))
            if "re_of_cardinality:" == items[0]:
                cardinality.append(float(items[1]))
            if "fsc_of_flow_monitoring:" ==  items[0]:
                flow_set_coverage.append(float(items[1]))
            if "f1_score_of_heavy_hitter_detection:" == items[0]:
                heavy_hitter_f1_score.append(float(items[1]))
            if "are_of_heavy_hitters:" == items[0]:
                heavy_hitter_are.append(float(items[1]))
            if "are_of_flow_size_estimation:" == items[0]:
                flow_size_estimation.append(float(items[1]))
    infile.close()
    return n_flows, cardinality, flow_set_coverage, heavy_hitter_f1_score, heavy_hitter_are, flow_size_estimation

if __name__ == "__main__":
    basic_n_flows, basic_cardinality, basic_flowset_coverage, basic_heavy_hitter_f1_score, basic_heavy_hitter_are, basic_flow_size_estimation = parse_file("./result_basic_hashflow_84454.txt")
    _06_n_flows, _06_cardinality, _06_flowset_coverage, _06_heavy_hitter_f1_score, _06_heavy_hitter_are, _06_flow_size_estimation = parse_file("./result_06_hashflow_84454.txt")
    _07_n_flows, _07_cardinality, _07_flowset_coverage, _07_heavy_hitter_f1_score, _07_heavy_hitter_are, _07_flow_size_estimation = parse_file("./result_07_hashflow_84454.txt")
    _08_n_flows, _08_cardinality, _08_flowset_coverage, _08_heavy_hitter_f1_score, _08_heavy_hitter_are, _08_flow_size_estimation = parse_file("./result_08_hashflow_84454.txt")

    plt.figure(1)
    plt.xticks(np.arange(0, 60001, 10000), ("0", "10K", "20K", "30K", "40K", "50K", "60K"))
    plt.plot(basic_n_flows[0:6], basic_flow_size_estimation[0:6], label = "Multi-hash", marker = "x", markerfacecolor="none", markersize=10, color = "blue")
    plt.plot(_06_n_flows[0:6], _06_flow_size_estimation[0:6], label = r"$\alpha$=0.6", marker = "^", markerfacecolor="none", markersize=10, color = "red")
    plt.plot(_07_n_flows[0:6], _07_flow_size_estimation[0:6], label = r"$\alpha$=0.7", marker = "<", markerfacecolor="none", markersize=10, color = "green")
    plt.plot(_08_n_flows[0:6], _08_flow_size_estimation[0:6], label = r"$\alpha$=0.8", marker = "o", markerfacecolor="none", markersize=10, color = "purple")
#    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.legend(loc = 1)
    plt.xlabel("Num. of Concurrent Flows")
    plt.ylabel("ARE")
    plt.ylim(-0.05, 1)
    plt.savefig("flow_size_estimation_are.pdf", bbox_inches = "tight")
    plt.savefig("flow_size_estimation_are.png", bbox_inches = "tight")
    plt.savefig("flow_size_estimation_are.eps", bbox_inches = "tight")
    plt.close()

    plt.figure(2)
    plt.xticks(np.arange(0, 60001, 10000), ("0", "10K", "20K", "30K", "40K", "50K", "60K"))
    plt.plot(basic_n_flows[0:6], basic_heavy_hitter_are[0:6], label = "Multi-hash", marker = "x", markerfacecolor="none", markersize=10, color = "blue")
    plt.plot(_06_n_flows[0:6], _06_heavy_hitter_are[0:6], label = r"$\alpha$=0.6", marker = "^", markerfacecolor="none", markersize=10, color = "red")
    plt.plot(_07_n_flows[0:6], _07_heavy_hitter_are[0:6], label = r"$\alpha$=0.7", marker = "<", markerfacecolor="none", markersize=10, color = "green")
    plt.plot(_08_n_flows[0:6], _08_heavy_hitter_are[0:6], label = r"$\alpha$=0.8", marker = "o", markerfacecolor="none", markersize=10, color = "purple")
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Num. of Concurrent Flows")
    plt.ylabel("ARE")
    plt.savefig("heavy_hitter_are.pdf", bbox_inches = "tight")
    plt.savefig("heavy_hitter_are.png", bbox_inches = "tight")
    plt.savefig("heavy_hitter_are.eps", bbox_inches = "tight")
    plt.close()

    plt.figure(3)
    plt.xticks(np.arange(0, 60001, 10000), ("0", "10K", "20K", "30K", "40K", "50K", "60K"))
    plt.plot(basic_n_flows[0:6], basic_flowset_coverage[0:6], label = "Multi-hash", marker = "x", markerfacecolor="none", markersize=10, color = "blue")
    plt.plot(_06_n_flows[0:6], _06_flowset_coverage[0:6], label = r"$\alpha$=0.6", marker = "^", markerfacecolor="none", markersize=10, color = "red")
    plt.plot(_07_n_flows[0:6], _07_flowset_coverage[0:6], label = r"$\alpha$=0.7", marker = "<", markerfacecolor="none", markersize=10, color = "green")
    plt.plot(_08_n_flows[0:6], _08_flowset_coverage[0:6], label = r"$\alpha$=0.8", marker = "o", markerfacecolor="none", markersize=10, color = "purple")
#    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.legend(loc = 3)
    plt.xlabel("Num. of Concurrent Flows")
    plt.ylabel("FSC")
    plt.ylim(0, 1.06)
    plt.savefig("flow_monitoring_fsc.pdf", bbox_inches = "tight")
    plt.savefig("flow_monitoring_fsc.png", bbox_inches = "tight")
    plt.savefig("flow_monitoring_fsc.eps", bbox_inches = "tight")
    plt.close()

    plt.figure(4)
    plt.xticks(np.arange(0, 60001, 10000), ("0", "10K", "20K", "30K", "40K", "50K", "60K"))
    plt.plot(basic_n_flows[0:6], basic_heavy_hitter_f1_score[0:6], label = "Multi-hash", marker = "x", markerfacecolor="none", markersize=10, color = "blue")
    plt.plot(_06_n_flows[0:6], _06_heavy_hitter_f1_score[0:6], label = r"$\alpha$=0.6", marker = "^", markerfacecolor="none", markersize=10, color = "red")
    plt.plot(_07_n_flows[0:6], _07_heavy_hitter_f1_score[0:6], label = r"$\alpha$=0.7", marker = "<", markerfacecolor="none", markersize=10, color = "green")
    plt.plot(_08_n_flows[0:6], _08_heavy_hitter_f1_score[0:6], label = r"$\alpha$=0.8", marker = "o", markerfacecolor="none", markersize=10, color = "purple")
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Num. of Concurrent Flows")
    plt.ylabel("F1 Score")
    plt.savefig("heavy_hitter_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("heavy_hitter_f1_score.png", bbox_inches = "tight")
    plt.savefig("heavy_hitter_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure(5)
    plt.xticks(np.arange(0, 60001, 10000), ("0", "10K", "20K", "30K", "40K", "50K", "60K"))
    plt.plot(basic_n_flows[0:6], basic_cardinality[0:6], label = "Multi-hash", marker = "x", markerfacecolor="none", markersize=10, color = "blue")
    plt.plot(_06_n_flows[0:6], _06_cardinality[0:6], label = r"$\alpha$=0.6", marker = "^", markerfacecolor="none", markersize=10, color = "red")
    plt.plot(_07_n_flows[0:6], _07_cardinality[0:6], label = r"$\alpha$=0.7", marker = "<", markerfacecolor="none", markersize=10, color = "green")
    plt.plot(_08_n_flows[0:6], _08_cardinality[0:6], label = r"$\alpha$=0.8", marker = "o", markerfacecolor="none", markersize=10, color = "purple")
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Num. of Concurrent Flows")
    plt.ylabel("RE")
    plt.savefig("cardinality_re.pdf", bbox_inches = "tight")
    plt.savefig("cardinality_re.png", bbox_inches = "tight")
    plt.savefig("cardinality_re.eps", bbox_inches = "tight")
    plt.close()


==> figures/exp84478/flow_size_dist_calc.py <==
def flow_size_dist(src, dst):
	d = {}
	n_flows = 0
	max_size = 0
	with open(src, "r") as f:
		for line in f:
			if "#" == line[0]:
				continue
			items = line.split(" ")
			flow_size = int(items[5])
			n_flows = n_flows + 1
			if flow_size > max_size:
				max_size = flow_size
			if flow_size in d:
				d[flow_size] = d[flow_size] + 1
			else:
				d[flow_size] = 1
	lst = [0]*(max_size+1)
	for i in range(1, max_size+1):
		if i in d:
			lst[i] = lst[i - 1] + d[i]
		else:
			lst[i] = lst[i - 1]
	length = len(lst)
	total_flow = lst[length - 1]
	for i in range(length):
		lst[i] = lst[i]/float(total_flow)
	l = " ".join([str(item) for item in lst])
	with open(dst, "w") as f:
		f.write(l)
	



if __name__ == "__main__":
	flow_size_dist("../trace/caida/tracefile", "./caida_distribution.txt")
	flow_size_dist("../trace/tsinghua/20140207-19", "./tsinghua_distribution.txt")
	flow_size_dist("../trace/hgc/tracefile", "./hgc_distribution.txt")
	flow_size_dist("../trace/telecom/tracefile", "./telecom_distribution.txt")


==> figures/exp84478/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':18}
matplotlib.rc('font', **font)


def parse_file(filename):
    ratio1 = []
    ratio2 = []
    ratio3 = []
    ratio4 = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            line = line.strip()
            items = line.split(" ")
            ratio1.append(float(items[1]))
            ratio2.append(float(items[2]))
            ratio3.append(float(items[3]))
            ratio4.append(float(items[4]))
    return ratio1, ratio2, ratio3, ratio4
    

if __name__ == "__main__":
    with open("caida_distribution.txt", "r") as f:
        line = f.readline().strip()
        lst = line.split(" ")
        caida_dist = [float(item) for item in lst]
    with open("tsinghua_distribution.txt", "r") as f:
        line = f.readline().strip()
        lst = line.split(" ")
        tsinghua_dist = [float(item) for item in lst]
    with open("hgc_distribution.txt", "r") as f:
        line = f.readline().strip()
        lst = line.split(" ")
        hgc_dist = [float(item) for item in lst]
    with open("telecom_distribution.txt", "r") as f:
        line = f.readline().strip()
        lst = line.split(" ")
        telecom_dist = [float(item) for item in lst]

    plt.figure(figsize=(6,5))
#    plt.semilogx(range(0, len(caida_dist)), caida_dist, color = "blue", label="CAIDA", marker="x", markersize = 8)
    plt.semilogx(range(0, len(caida_dist)), caida_dist, color = "blue", label="CAIDA")
#    plt.semilogx(range(0, len(tsinghua_dist)), tsinghua_dist, color = "red", label="Campus", marker="^", markersize = 8)
    plt.semilogx(range(0, len(tsinghua_dist)), tsinghua_dist, color = "red", label="Campus")
#    plt.semilogx(range(0, len(hgc_dist)), hgc_dist, color = "green", label="HGC", marker="<", markersize = 8)
    plt.semilogx(range(0, len(hgc_dist)), hgc_dist, color = "green", label="ISP1")
#    plt.semilogx(range(0, len(telecom_dist)), telecom_dist, color = "purple", label="Telecom", marker="o", markersize = 8)
    plt.semilogx(range(0, len(telecom_dist)), telecom_dist, color = "purple", label="ISP2")
#    plt.plot(range(1, 11), ratio2, label = "n_hashes=2", marker = "^", markersize=10)
#    plt.plot(range(1, 11), ratio3, label = "n_hashes=3", marker = "<", markersize=10)
#    plt.plot(range(1, 11), ratio4, label = "n_hashes=4", marker = "o", markersize=10)
#    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.legend(loc = 4)
    plt.xlabel("Flow Size/pkts")
    plt.ylabel("CDF")
    plt.savefig("flow_size_distribution.pdf", bbox_inches = "tight")
    plt.savefig("flow_size_distribution.png", bbox_inches = "tight")
    plt.savefig("flow_size_distribution.eps", bbox_inches = "tight")


==> figures/exp84479/plot.py <==
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import numpy as np
import math
import matplotlib

font = {'size': 18}
matplotlib.rc('font', **font)

def get_are(filename):
    ares = []
    with open(filename, "r") as f:
        for line in f:
            items = line.split(" ")
            if "are_of_flow_size_estimation:" == items[0]:
                ares.append(float(items[1]))
    return ares

if __name__ == "__main__":
    ########## For CAIDA trace ##########
    d1_are = get_are("./res_HashFlow_d1.txt")
    d2_are = get_are("./res_HashFlow_d2.txt")
    d3_are = get_are("./res_HashFlow_d3.txt")
    d4_are = get_are("./res_HashFlow_d4.txt")
    print(d1_are)
    print(d2_are)
    print(d3_are)
    print(d4_are)

    pos = range(4)
    width = 0.2
    fig, ax = plt.subplots(figsize=(6, 5))
    plt.bar(pos, d1_are, width, alpha=1.0, color='blue', label="depth=1")
    plt.bar([p + width for p in pos],
        d2_are, width, alpha=1.0, color='red', label='depth=2')
    plt.bar([p + 2*width for p in pos],
        d3_are, width, alpha=1.0, color='green', label='depth=3')
    plt.bar([p + 3*width for p in pos],
        d4_are, width, alpha=1.0, color='purple', label='depth=4')
    ax.set_ylabel('ARE')
    ax.set_xlabel("Traces")
    ax.set_xticks([0.3, 1.3, 2.3, 3.3])
    ax.set_xticklabels(["CAIDA", "Campus", "ISP1", "ISP2"])
    plt.xlim(-0.2, 3.8)

#    plt.legend(["depth=1", "depth=2", "depth=3", "depth=4"],  
#        bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc=2, ncol=4, mode='expand', 
#        borderaxespad = 0.0)
#    plt.legend(["depth=1", "depth=2", "depth=3", "depth=4"])
    plt.legend(loc=0)
    plt.ylim(0, 1)
    plt.savefig('are_with_depth.pdf', bbox_inches='tight')
    plt.savefig('are_with_depth.png', bbox_inches='tight')
    plt.savefig('are_with_depth.eps', bbox_inches='tight')
    


==> figures/exp84481/main.py <==
from mytools import utility

def sim_utilization_calc(dstfile, coefficient):
	with open(dstfile, "w") as f:
		n_cells = 50000
		n_flows = int(coefficient*n_cells)
		for n_hashes in range(1, 11):
			temp = 0
			for i in range(10):
				temp = temp + utility.hash_table(n_flows = n_flows, n_cells = n_cells, n_hashes = n_hashes)
			temp = temp/10.0
			f.write(str(n_hashes) + " " + str(temp) + "\n")

def utilization_calc(dstfile, coefficient):
	with open(dstfile, "w") as f:
		e = 2.71828
		p = [0]*11
		p[0] = 1
		for i in range(1, 11):
			p[i] = p[i - 1]*((1/e)**p[i-1])*((1/e)**(coefficient - 1))
		u = [0]*11
		for i in range(1, 11):
			u[i] = 1 - p[i]
			f.write(str(i) + " " + str(u[i]) + "\n")

if __name__ == "__main__":
	utilization_calc("./utilization_coe_1.txt", 1.0)
	utilization_calc("./utilization_coe_2.txt", 2.0)
	utilization_calc("./utilization_coe_3.txt", 3.0)
	utilization_calc("./utilization_coe_4.txt", 4.0)

	sim_utilization_calc("./sim_utilization_coe_1.txt", 1.0)
	sim_utilization_calc("./sim_utilization_coe_2.txt", 2.0)
	sim_utilization_calc("./sim_utilization_coe_3.txt", 3.0)
	sim_utilization_calc("./sim_utilization_coe_4.txt", 4.0)


==> figures/exp84481/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib

font = {'size':18}
matplotlib.rc('font', **font)

def parse_file(filename):
    n_hashes = []
    utilization = []
    with open(filename, "r") as f:
        for line in f:
            items = line.split(" ")
            n_hashes.append(int(items[0]))
            utilization.append(float(items[1]))
    return n_hashes, utilization

n_hashes_1, util_1 = parse_file("./utilization_coe_1.txt")
n_hashes_2, util_2 = parse_file("./utilization_coe_2.txt")
n_hashes_3, util_3 = parse_file("./utilization_coe_3.txt")
n_hashes_4, util_4 = parse_file("./utilization_coe_4.txt")

sim_n_hashes_1, sim_util_1 = parse_file("./sim_utilization_coe_1.txt")
sim_n_hashes_2, sim_util_2 = parse_file("./sim_utilization_coe_2.txt")
sim_n_hashes_3, sim_util_3 = parse_file("./sim_utilization_coe_3.txt")
sim_n_hashes_4, sim_util_4 = parse_file("./sim_utilization_coe_4.txt")



plt.figure(1)
#plt.plot(n_hashes, utilization, marker = "o", markersize=10)
print(util_1)
print(sim_util_1)
print()
print(util_2)
print(sim_util_2)
print()
print(util_3)
print(sim_util_3)
print()
print(util_4)
print(sim_util_4)
plt.xticks(range(1,11), ("1", "2", "3", "4", "5", "6", "7", "8", "9", "10"))
line_1, = plt.plot(n_hashes_1, util_1, label = "theo m/n=1", marker = "H", markerfacecolor = "none", markersize=10, color = "blue")
line_2, = plt.plot(n_hashes_2, util_2, label = "theo m/n=2", marker = "s", markerfacecolor = "none", markersize=10, color = "blue")
line_3, = plt.plot(n_hashes_3, util_3, label = "theo m/n=3", marker = "D", markerfacecolor = "none", markersize=10, color = "blue")
line_4, = plt.plot(n_hashes_4, util_4, label = "theo m/n=4", marker = "o", markerfacecolor = "none", markersize=10, color = "blue")

sim_line_1, = plt.plot(sim_n_hashes_1, sim_util_1, label = "sim m/n=1", marker = "x", markerfacecolor = "none", markersize=10, color = "red")
sim_line_2, = plt.plot(sim_n_hashes_2, sim_util_2, label = "sim m/n=2", marker = "+", markerfacecolor = "none", markersize=10, color = "red")
sim_line_3, = plt.plot(sim_n_hashes_3, sim_util_3, label = "sim m/n=3", marker = "*", markerfacecolor = "none", markersize=10, color = "red")
sim_line_4, = plt.plot(sim_n_hashes_4, sim_util_4, label = "sim m/n=4", marker = "|", markerfacecolor = "none", markersize=10, color = "red")

#plt.plot(range(10), alpha4, label = r"$\alpha$=0.4", marker = "o", markersize=10)
#plt.plot(range(10), alpha5, label = r"$\alpha$=0.5", marker = "<", markersize=10)
#plt.plot(range(10), alpha6, label = r"$\alpha$=0.6", marker = ">", markersize=10)
#plt.plot(range(10), alpha7, label = r"$\alpha$=0.7", marker = "v", markersize=10)
#plt.plot(range(10), alpha8, label = r"$\alpha$=0.8", marker = "^", markersize=10)
#plt.plot(range(10), alpha9, label = r"$\alpha$=0.9", marker = "h", markersize=10)
#plt.plot(range(10), alpha10, label = r"$\alpha$=1.0", marker = "s", markersize=10)
#plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 3, mode = "expand", borderaxespad = 0.0)
#plt.legend(handles = [line_1, line_2, line_3, line_4], loc = 1)
#plt.legend(handles = [sim_line_1, sim_line_2, sim_line_3, sim_line_4], loc = 4)
plt.legend(loc = 3, ncol = 2, mode = "expand")
plt.xlabel("Num. of Hashes")
plt.ylabel("Utilization")
plt.ylim(0, 1.05)
plt.savefig("hash_table_utilization.pdf", bbox_inches = "tight")
plt.savefig("hash_table_utilization.png", bbox_inches = "tight")
plt.savefig("hash_table_utilization.eps", bbox_inches = "tight")
#plt.show()



==> figures/exp84484/plot.py <==
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import numpy as np
import math
import matplotlib

font = {'size': 18}
matplotlib.rc('font', **font)

def get_throughput(filename):
    throughputs = []
    with open(filename, "r") as f:
        for line in f:
            items = line.split(" ")
            if "throughput:" == items[0]:
                throughputs.append(float(items[1]))
    return throughputs

def mean(lst):
    return sum(lst)/float(len(lst))

def std(lst):
    m = mean(lst)
    std = 0.0
    for item in lst:
        std = std + ((item - m)**2)
    std = math.sqrt(std/len(lst))
    return std

def subtract(lst_a, lst_b):
    lst = []
    for i in range(len(lst_a)):
        lst.append(lst_a[i] - lst_b[i])
    return lst
    

if __name__ == "__main__":
    ########## For CAIDA trace ##########
    th_hf_caida = get_throughput("./throughput_caida_HashFlow.txt")
    th_hp_caida = get_throughput("./throughput_caida_HashPipe.txt")
    th_es_caida = get_throughput("./throughput_caida_ElasticSketch.txt")
    th_fr_caida = get_throughput("./throughput_caida_FlowRadar.txt")

    th_hf_tsinghua = get_throughput("./throughput_tsinghua_HashFlow.txt")
    th_hp_tsinghua = get_throughput("./throughput_tsinghua_HashPipe.txt")
    th_es_tsinghua = get_throughput("./throughput_tsinghua_ElasticSketch.txt")
    th_fr_tsinghua = get_throughput("./throughput_tsinghua_FlowRadar.txt")

    th_hf_hgc = get_throughput("./throughput_hgc_HashFlow.txt")
    th_hp_hgc = get_throughput("./throughput_hgc_HashPipe.txt")
    th_es_hgc = get_throughput("./throughput_hgc_ElasticSketch.txt")
    th_fr_hgc = get_throughput("./throughput_hgc_FlowRadar.txt")

    th_hf_telecom = get_throughput("./throughput_telecom_HashFlow.txt")
    th_hp_telecom = get_throughput("./throughput_telecom_HashPipe.txt")
    th_es_telecom = get_throughput("./throughput_telecom_ElasticSketch.txt")
    th_fr_telecom = get_throughput("./throughput_telecom_FlowRadar.txt")

    print("th_hf_telecom:", mean(th_hf_telecom))
    print("th_hp_telecom:", mean(th_hp_telecom))
    print("th_es_telecom:", mean(th_es_telecom))

    hf_min = [min(th_hf_caida), min(th_hf_tsinghua), min(th_hf_hgc), min(th_hf_telecom)]
    hf_max = [max(th_hf_caida), max(th_hf_tsinghua), max(th_hf_hgc), max(th_hf_telecom)]
    hf_mean = [mean(th_hf_caida), mean(th_hf_tsinghua), mean(th_hf_hgc), mean(th_hf_telecom)]
    hf_lower = subtract(hf_mean, hf_min)
    hf_upper = subtract(hf_max, hf_mean)

    hp_min = [min(th_hp_caida), min(th_hp_tsinghua), min(th_hp_hgc), min(th_hp_telecom)]
    hp_max = [max(th_hp_caida), max(th_hp_tsinghua), max(th_hp_hgc), max(th_hp_telecom)]
    hp_mean = [mean(th_hp_caida), mean(th_hp_tsinghua), mean(th_hp_hgc), mean(th_hp_telecom)]
    hp_lower = subtract(hp_mean, hp_min)
    hp_upper = subtract(hp_max, hp_mean)

    es_min = [min(th_es_caida), min(th_es_tsinghua), min(th_es_hgc), min(th_es_telecom)]
    es_max = [max(th_es_caida), max(th_es_tsinghua), max(th_es_hgc), max(th_es_telecom)]
    es_mean = [mean(th_es_caida), mean(th_es_tsinghua), mean(th_es_hgc), mean(th_es_telecom)]
    es_lower = subtract(es_mean, es_min)
    es_upper = subtract(es_max, es_mean)

    fr_min = [min(th_fr_caida), min(th_fr_tsinghua), min(th_fr_hgc), min(th_fr_telecom)]
    fr_max = [max(th_fr_caida), max(th_fr_tsinghua), max(th_fr_hgc), max(th_fr_telecom)]
    fr_mean = [mean(th_fr_caida), mean(th_fr_tsinghua), mean(th_fr_hgc), mean(th_fr_telecom)]
    fr_lower = subtract(fr_mean, fr_min)
    fr_upper = subtract(fr_max, fr_mean)

    pos = range(4)
    width = 0.2
    fig, ax = plt.subplots(figsize=(7, 5))
    plt.bar(pos, hf_mean, width, alpha=1.0, color='blue', label="HashFlow")
    plt.bar([p + width for p in pos],
        hp_mean, width, alpha=1.0, color='red', label='HashPipe')
    plt.bar([p + 2*width for p in pos],
        es_mean, width, alpha=1.0, color='green', label='ElasticSketch')
    plt.bar([p + 3*width for p in pos],
        fr_mean, width, alpha=1.0, color='purple', label='FlowRadar')
    ax.set_ylabel('Kpps')
    ax.set_xlabel("Traces")
    ax.set_xticks([0.3, 1.3, 2.3, 3.3])
    ax.set_xticklabels(["CAIDA", "Campus", "ISP1", "ISP2"])
    plt.xlim(-0.2, 3.8)

    plt.legend(["HashFlow", "HashPipe", "ElasticSketch", "FlowRadar"],  
        bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc=3, ncol=2, mode='expand', 
        borderaxespad = 0.0)



    plt.errorbar(pos, hf_mean, [hf_lower, hf_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + width for p in pos], 
        hp_mean, [hp_lower, hp_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + 2*width for p in pos], 
        es_mean, [es_lower, es_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + 3*width for p in pos], 
        fr_mean, [fr_lower, fr_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.savefig('throughput.pdf', bbox_inches='tight')
    plt.savefig('throughput.png', bbox_inches='tight')
    plt.savefig('throughput.eps', bbox_inches='tight')
    


==> figures/exp84485/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':18}
matplotlib.rc('font', **font)


def parse_file(filename):
    infile = open(filename, "r")
    n_flows = []
    cardinality = []
    flow_monitoring  = []
    heavy_hitter_detection_f1_score = []
    heavy_hitter_are = []
    flow_size_estimation = []
    for line in infile:
        line = line.strip()
        items = line.split(" ")
        if "n_flows:" == items[0]:
            n_flows.append(float(items[1]))
        if "re_of_cardinality:" == items[0]:
            cardinality.append(float(items[1]))
        if "fsc_of_flow_monitoring:" ==  items[0]:
            flow_monitoring.append(float(items[1]))
#        if "f1_score_of_heavy_hitter_detection:" == items[0]:
#            heavy_hitter_detection_f1_score.append(float(items[1]))
#        if "are_of_heavy_hitters:" == items[0]:
#            heavy_hitter_are.append(float(items[1]))
        if "are_of_flow_size_estimation:" == items[0]:
            flow_size_estimation.append(float(items[1]))
    infile.close()
    return n_flows, cardinality, flow_monitoring, flow_size_estimation

if __name__ == "__main__":
########## For CAIDA trace ########
    hf_n_flows, hf_cardinality, hf_flow_monitoring, hf_fs_estimation= parse_file("./res_caida_HashFlow.txt")
    hp_n_flows, hp_cardinality, hp_flow_monitoring, hp_fs_estimation= parse_file("./res_caida_HashPipe.txt")
    es_n_flows, es_cardinality, es_flow_monitoring, es_fs_estimation = parse_file("./res_caida_ElasticSketch.txt")
    fr_n_flows, fr_cardinality, fr_flow_monitoring, fr_fs_estimation = parse_file("./res_caida_FlowRadar.txt")


    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_flow_monitoring, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_flow_monitoring, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_flow_monitoring, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_flow_monitoring, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("FSC")
    plt.savefig("caida_flow_monitoring_fsc.pdf", bbox_inches = "tight")
    plt.savefig("caida_flow_monitoring_fsc.png", bbox_inches = "tight")
    plt.savefig("caida_flow_monitoring_fsc.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_cardinality, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_cardinality, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_cardinality, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_cardinality, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("RE")
    plt.ylim(-0.05, 1)
    plt.savefig("caida_cardinality_re.pdf", bbox_inches = "tight")
    plt.savefig("caida_cardinality_re.png", bbox_inches = "tight")
    plt.savefig("caida_cardinality_re.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 100001, 20000), ("0", "20K", "40K", "60K", "80K", "100K"))
    plt.plot(hf_n_flows[0:10], hf_fs_estimation[0:10], label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows[0:10], hp_fs_estimation[0:10], label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows[0:10], es_fs_estimation[0:10], label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows[0:10], fr_fs_estimation[0:10], label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("ARE")
    plt.savefig("caida_flow_size_estimation_are.pdf", bbox_inches = "tight")
    plt.savefig("caida_flow_size_estimation_are.png", bbox_inches = "tight")
    plt.savefig("caida_flow_size_estimation_are.eps", bbox_inches = "tight")
    plt.close()

########### For Tsinghua Trace ##########
    hf_n_flows, hf_cardinality, hf_flow_monitoring, hf_fs_estimation = parse_file("./res_tsinghua_HashFlow.txt")
    hp_n_flows, hp_cardinality, hp_flow_monitoring, hp_fs_estimation = parse_file("./res_tsinghua_HashPipe.txt")
    es_n_flows, es_cardinality, es_flow_monitoring, es_fs_estimation = parse_file("./res_tsinghua_ElasticSketch.txt")
    fr_n_flows, fr_cardinality, fr_flow_monitoring, fr_fs_estimation = parse_file("./res_tsinghua_FlowRadar.txt")

    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_flow_monitoring, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_flow_monitoring, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_flow_monitoring, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_flow_monitoring, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("FSC")
    plt.savefig("tsinghua_flow_monitoring_fsc.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_flow_monitoring_fsc.png", bbox_inches = "tight")
    plt.savefig("tsinghua_flow_monitoring_fsc.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_cardinality, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_cardinality, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_cardinality, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_cardinality, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("RE")
    plt.ylim(-0.05, 1)
    plt.savefig("tsinghua_cardinality_re.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_cardinality_re.png", bbox_inches = "tight")
    plt.savefig("tsinghua_cardinality_re.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 100001, 20000), ("0", "20K", "40K", "60K", "80K", "100K"))
    plt.plot(hf_n_flows[0:10], hf_fs_estimation[0:10], label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows[0:10], hp_fs_estimation[0:10], label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows[0:10], es_fs_estimation[0:10], label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows[0:10], fr_fs_estimation[0:10], label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("ARE")
    plt.savefig("tsinghua_flow_size_estimation_are.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_flow_size_estimation_are.png", bbox_inches = "tight")
    plt.savefig("tsinghua_flow_size_estimation_are.eps", bbox_inches = "tight")
    plt.close()


########## For Telecom trace ##########
    hf_n_flows, hf_cardinality, hf_flow_monitoring, hf_fs_estimation = parse_file("./res_telecom_HashFlow.txt")
    hp_n_flows, hp_cardinality, hp_flow_monitoring, hp_fs_estimation = parse_file("./res_telecom_HashPipe.txt")
    es_n_flows, es_cardinality, es_flow_monitoring, es_fs_estimation = parse_file("./res_telecom_ElasticSketch.txt")
    fr_n_flows, fr_cardinality, fr_flow_monitoring, fr_fs_estimation = parse_file("./res_telecom_FlowRadar.txt")

    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_flow_monitoring, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_flow_monitoring, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_flow_monitoring, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_flow_monitoring, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("FSC")
    plt.savefig("telecom_flow_monitoring_fsc.pdf", bbox_inches = "tight")
    plt.savefig("telecom_flow_monitoring_fsc.png", bbox_inches = "tight")
    plt.savefig("telecom_flow_monitoring_fsc.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_cardinality, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_cardinality, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_cardinality, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_cardinality, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("RE")
    plt.ylim(-0.05, 1)
    plt.savefig("telecom_cardinality_re.pdf", bbox_inches = "tight")
    plt.savefig("telecom_cardinality_re.png", bbox_inches = "tight")
    plt.savefig("telecom_cardinality_re.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 100001, 20000), ("0", "20K", "40K", "60K", "80K", "100K"))
    plt.plot(hf_n_flows[0:10], hf_fs_estimation[0:10], label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows[0:10], hp_fs_estimation[0:10], label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows[0:10], es_fs_estimation[0:10], label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows[0:10], fr_fs_estimation[0:10], label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("ARE")
    plt.savefig("telecom_flow_size_estimation_are.pdf", bbox_inches = "tight")
    plt.savefig("telecom_flow_size_estimation_are.png", bbox_inches = "tight")
    plt.savefig("telecom_flow_size_estimation_are.eps", bbox_inches = "tight")
    plt.close()


########## For HGC trace ##########
    hf_n_flows, hf_cardinality, hf_flow_monitoring, hf_fs_estimation = parse_file("./res_hgc_HashFlow.txt")
    hp_n_flows, hp_cardinality, hp_flow_monitoring, hp_fs_estimation = parse_file("./res_hgc_HashPipe.txt")
    es_n_flows, es_cardinality, es_flow_monitoring, es_fs_estimation = parse_file("./res_hgc_ElasticSketch.txt")
    fr_n_flows, fr_cardinality, fr_flow_monitoring, fr_fs_estimation = parse_file("./res_hgc_FlowRadar.txt")

    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_flow_monitoring, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_flow_monitoring, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_flow_monitoring, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_flow_monitoring, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("FSC")
    plt.savefig("hgc_flow_monitoring_fsc.pdf", bbox_inches = "tight")
    plt.savefig("hgc_flow_monitoring_fsc.png", bbox_inches = "tight")
    plt.savefig("hgc_flow_monitoring_fsc.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_n_flows, hf_cardinality, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows, hp_cardinality, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows, es_cardinality, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows, fr_cardinality, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("RE")
    plt.ylim(-0.05, 1)
    plt.savefig("hgc_cardinality_re.pdf", bbox_inches = "tight")
    plt.savefig("hgc_cardinality_re.png", bbox_inches = "tight")
    plt.savefig("hgc_cardinality_re.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
    plt.xticks(range(0, 100001, 20000), ("0", "20K", "40K", "60K", "80K", "100K"))
    plt.plot(hf_n_flows[0:10], hf_fs_estimation[0:10], label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_n_flows[0:10], hp_fs_estimation[0:10], label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_n_flows[0:10], es_fs_estimation[0:10], label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_n_flows[0:10], fr_fs_estimation[0:10], label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traffic Trace")
    plt.ylabel("ARE")
    plt.savefig("hgc_flow_size_estimation_are.pdf", bbox_inches = "tight")
    plt.savefig("hgc_flow_size_estimation_are.png", bbox_inches = "tight")
    plt.savefig("hgc_flow_size_estimation_are.eps", bbox_inches = "tight")
    plt.close()




==> figures/exp84486/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':18}
matplotlib.rc('font', **font)


def parse_file(filename):
    infile = open(filename, "r")
    thresh = []
    f1_score = []
    are = []
    for line in infile:
        line = line.strip()
        items = line.split(" ")
        if "thresh" in items[0]:
            thresh.append(int(items[1]))
        if "f1_score_of_heavy_hitter_detection:" == items[0]:
            f1_score.append(float(items[1]))
        if "are_of_heavy_hitters:" == items[0]:
            are.append(float(items[1]))
    infile.close()
    return thresh, f1_score, are

if __name__ == "__main__":
########## For CAIDA trace 50K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_caida_HashFlow_50K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_caida_HashPipe_50K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_caida_ElasticSketch_50K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_caida_FlowRadar_50K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("caida_50K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("caida_50K_f1_score.png", bbox_inches = "tight")
    plt.savefig("caida_50K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("caida_50K_re.pdf", bbox_inches = "tight")
    plt.savefig("caida_50K_re.png", bbox_inches = "tight")
    plt.savefig("caida_50K_re.eps", bbox_inches = "tight")
    plt.close()

########## For CAIDA trace 100K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_caida_HashFlow_100K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_caida_HashPipe_100K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_caida_ElasticSketch_100K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_caida_FlowRadar_100K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("caida_100K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("caida_100K_f1_score.png", bbox_inches = "tight")
    plt.savefig("caida_100K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("caida_100K_re.pdf", bbox_inches = "tight")
    plt.savefig("caida_100K_re.png", bbox_inches = "tight")
    plt.savefig("caida_100K_re.eps", bbox_inches = "tight")
    plt.close()

########## For CAIDA trace 150K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_caida_HashFlow_150K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_caida_HashPipe_150K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_caida_ElasticSketch_150K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_caida_FlowRadar_150K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("caida_150K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("caida_150K_f1_score.png", bbox_inches = "tight")
    plt.savefig("caida_150K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("caida_150K_re.pdf", bbox_inches = "tight")
    plt.savefig("caida_150K_re.png", bbox_inches = "tight")
    plt.savefig("caida_150K_re.eps", bbox_inches = "tight")
    plt.close()

########## For CAIDA trace 200K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_caida_HashFlow_200K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_caida_HashPipe_200K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_caida_ElasticSketch_200K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_caida_FlowRadar_200K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("caida_200K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("caida_200K_f1_score.png", bbox_inches = "tight")
    plt.savefig("caida_200K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("caida_200K_re.pdf", bbox_inches = "tight")
    plt.savefig("caida_200K_re.png", bbox_inches = "tight")
    plt.savefig("caida_200K_re.eps", bbox_inches = "tight")
    plt.close()

########## For CAIDA trace 250K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_caida_HashFlow_250K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_caida_HashPipe_250K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_caida_ElasticSketch_250K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_caida_FlowRadar_250K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("caida_250K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("caida_250K_f1_score.png", bbox_inches = "tight")
    plt.savefig("caida_250K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.ylim(-0.05, 1.5)
    plt.savefig("caida_250K_re.pdf", bbox_inches = "tight")
    plt.savefig("caida_250K_re.png", bbox_inches = "tight")
    plt.savefig("caida_250K_re.eps", bbox_inches = "tight")
    plt.close()


########## For Tsinghua trace 50K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_tsinghua_HashFlow_50K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_tsinghua_HashPipe_50K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_tsinghua_ElasticSketch_50K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_tsinghua_FlowRadar_50K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("tsinghua_50K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_50K_f1_score.png", bbox_inches = "tight")
    plt.savefig("tsinghua_50K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("tsinghua_50K_re.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_50K_re.png", bbox_inches = "tight")
    plt.savefig("tsinghua_50K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Tsinghua trace 100K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_tsinghua_HashFlow_100K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_tsinghua_HashPipe_100K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_tsinghua_ElasticSketch_100K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_tsinghua_FlowRadar_100K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("tsinghua_100K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_100K_f1_score.png", bbox_inches = "tight")
    plt.savefig("tsinghua_100K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("tsinghua_100K_re.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_100K_re.png", bbox_inches = "tight")
    plt.savefig("tsinghua_100K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Tsinghua trace 150K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_tsinghua_HashFlow_150K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_tsinghua_HashPipe_150K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_tsinghua_ElasticSketch_150K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_tsinghua_FlowRadar_150K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("tsinghua_150K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_150K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("tsinghua_150K_re.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_150K_re.png", bbox_inches = "tight")
    plt.savefig("tsinghua_150K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Tsinghua trace 200K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_tsinghua_HashFlow_200K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_tsinghua_HashPipe_200K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_tsinghua_ElasticSketch_200K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_tsinghua_FlowRadar_200K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("tsinghua_200K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_200K_f1_score.png", bbox_inches = "tight")
    plt.savefig("tsinghua_200K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("tsinghua_200K_re.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_200K_re.png", bbox_inches = "tight")
    plt.savefig("tsinghua_200K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Tsinghua trace 250K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_tsinghua_HashFlow_250K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_tsinghua_HashPipe_250K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_tsinghua_ElasticSketch_250K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_tsinghua_FlowRadar_250K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("tsinghua_250K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_250K_f1_score.png", bbox_inches = "tight")
    plt.savefig("tsinghua_250K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.ylim(-0.05, 1.5)
    plt.savefig("tsinghua_250K_re.pdf", bbox_inches = "tight")
    plt.savefig("tsinghua_250K_re.png", bbox_inches = "tight")
    plt.savefig("tsinghua_250K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Telecom trace 50K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_telecom_HashFlow_50K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_telecom_HashPipe_50K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_telecom_ElasticSketch_50K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_telecom_FlowRadar_50K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("telecom_50K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("telecom_50K_f1_score.png", bbox_inches = "tight")
    plt.savefig("telecom_50K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("telecom_50K_re.pdf", bbox_inches = "tight")
    plt.savefig("telecom_50K_re.png", bbox_inches = "tight")
    plt.savefig("telecom_50K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Telecom trace 100K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_telecom_HashFlow_100K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_telecom_HashPipe_100K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_telecom_ElasticSketch_100K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_telecom_FlowRadar_100K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("telecom_100K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("telecom_100K_f1_score.png", bbox_inches = "tight")
    plt.savefig("telecom_100K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("telecom_100K_re.pdf", bbox_inches = "tight")
    plt.savefig("telecom_100K_re.png", bbox_inches = "tight")
    plt.savefig("telecom_100K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Telecom trace 150K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_telecom_HashFlow_150K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_telecom_HashPipe_150K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_telecom_ElasticSketch_150K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_telecom_FlowRadar_150K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("telecom_150K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("telecom_150K_f1_score.png", bbox_inches = "tight")
    plt.savefig("telecom_150K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("telecom_150K_re.pdf", bbox_inches = "tight")
    plt.savefig("telecom_150K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Telecom trace 200K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_telecom_HashFlow_200K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_telecom_HashPipe_200K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_telecom_ElasticSketch_200K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_telecom_FlowRadar_200K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("telecom_200K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("telecom_200K_f1_score.png", bbox_inches = "tight")
    plt.savefig("telecom_200K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("telecom_200K_re.pdf", bbox_inches = "tight")
    plt.savefig("telecom_200K_re.png", bbox_inches = "tight")
    plt.savefig("telecom_200K_re.eps", bbox_inches = "tight")
    plt.close()

########## For Telecom trace 250K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_telecom_HashFlow_250K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_telecom_HashPipe_250K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_telecom_ElasticSketch_250K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_telecom_FlowRadar_250K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", markerfacecolor="none", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", markerfacecolor="none", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", markerfacecolor="none", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", markerfacecolor="none", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("telecom_250K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("telecom_250K_f1_score.png", bbox_inches = "tight")
    plt.savefig("telecom_250K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.ylim(-0.05, 1.5)
    plt.savefig("telecom_250K_re.pdf", bbox_inches = "tight")
    plt.savefig("telecom_250K_re.png", bbox_inches = "tight")
    plt.savefig("telecom_250K_re.eps", bbox_inches = "tight")
    plt.close()

########## For HGC trace 50K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_hgc_HashFlow_50K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_hgc_HashPipe_50K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_hgc_ElasticSketch_50K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_hgc_FlowRadar_50K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("hgc_50K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("hgc_50K_f1_score.png", bbox_inches = "tight")
    plt.savefig("hgc_50K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("hgc_50K_re.pdf", bbox_inches = "tight")
    plt.savefig("hgc_50K_re.png", bbox_inches = "tight")
    plt.savefig("hgc_50K_re.eps", bbox_inches = "tight")
    plt.close()

########## For HGC trace 100K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_hgc_HashFlow_100K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_hgc_HashPipe_100K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_hgc_ElasticSketch_100K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_hgc_FlowRadar_100K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("hgc_100K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("hgc_100K_f1_score.png", bbox_inches = "tight")
    plt.savefig("hgc_100K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("hgc_100K_re.pdf", bbox_inches = "tight")
    plt.savefig("hgc_100K_re.png", bbox_inches = "tight")
    plt.savefig("hgc_100K_re.eps", bbox_inches = "tight")
    plt.close()

########## For HGC trace 150K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_hgc_HashFlow_150K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_hgc_HashPipe_150K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_hgc_ElasticSketch_150K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_hgc_FlowRadar_150K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("hgc_150K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("hgc_150K_f1_score.png", bbox_inches = "tight")
    plt.savefig("hgc_150K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("hgc_150K_re.pdf", bbox_inches = "tight")
    plt.savefig("hgc_150K_re.png", bbox_inches = "tight")
    plt.savefig("hgc_150K_re.eps", bbox_inches = "tight")
    plt.close()

########## For HGC trace 200K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_hgc_HashFlow_200K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_hgc_HashPipe_200K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_hgc_ElasticSketch_200K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_hgc_FlowRadar_200K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.savefig("hgc_200K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("hgc_200K_f1_score.png", bbox_inches = "tight")
    plt.savefig("hgc_200K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("hgc_200K_re.pdf", bbox_inches = "tight")
    plt.savefig("hgc_200K_re.png", bbox_inches = "tight")
    plt.savefig("hgc_200K_re.eps", bbox_inches = "tight")
    plt.close()

########## For HGC trace 250K ########
    hf_thresh, hf_f1_score, hf_are = parse_file("./res_hgc_HashFlow_250K.txt")
    hp_thresh, hp_f1_score, hp_are = parse_file("./res_hgc_HashPipe_250K.txt")
    es_thresh, es_f1_score, es_are = parse_file("./res_hgc_ElasticSketch_250K.txt")
    fr_thresh, fr_f1_score, fr_are = parse_file("./res_hgc_FlowRadar_250K.txt")

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_f1_score, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_f1_score, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_thresh, es_f1_score, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_f1_score, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("F1 Score")
    plt.ylim(-0.05, 1.5)
    plt.savefig("hgc_250K_f1_score.pdf", bbox_inches = "tight")
    plt.savefig("hgc_250K_f1_score.png", bbox_inches = "tight")
    plt.savefig("hgc_250K_f1_score.eps", bbox_inches = "tight")
    plt.close()

    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(hf_thresh, hf_are, label = "HashFlow", marker = "x", markerfacecolor="none", markersize=10, color = 'blue')
    plt.plot(hp_thresh, hp_are, label = "HashPipe", marker = "^", markerfacecolor="none", markersize=10, color = 'red')
    plt.plot(es_thresh, es_are, label = "ElasticSketch", marker = "<", markerfacecolor="none", markersize=10, color = 'green')
    plt.plot(fr_thresh, fr_are, label = "FlowRadar", marker = "o", markerfacecolor="none", markersize=10, color = 'purple')
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Threshold")
    plt.ylabel("ARE")
    plt.savefig("hgc_250K_re.pdf", bbox_inches = "tight")
    plt.savefig("hgc_250K_re.png", bbox_inches = "tight")
    plt.savefig("hgc_250K_re.eps", bbox_inches = "tight")
    plt.close()




==> figures/exp84488/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':18}
matplotlib.rc('font', **font)


def parse_file(filename):
    infile = open(filename, "r")
    n_flows = []
    cardinality = []
    flow_monitoring  = []
    heavy_hitter_detection_f1_score = []
    heavy_hitter_are = []
    flow_size_estimation = []
    for line in infile:
        line = line.strip()
        items = line.split(" ")
        if "n_flows:" == items[0]:
            n_flows.append(float(items[1]))
        if "re_of_cardinality:" == items[0]:
            cardinality.append(float(items[1]))
        if "fsc_of_flow_monitoring:" ==  items[0]:
            flow_monitoring.append(float(items[1]))
#        if "f1_score_of_heavy_hitter_detection:" == items[0]:
#            heavy_hitter_detection_f1_score.append(float(items[1]))
#        if "are_of_heavy_hitters:" == items[0]:
#            heavy_hitter_are.append(float(items[1]))
        if "are_of_flow_size_estimation:" == items[0]:
            flow_size_estimation.append(float(items[1]))
    infile.close()
    return n_flows, cardinality, flow_monitoring, flow_size_estimation

if __name__ == "__main__":
    alpha = []
    res_1 = []
    res_2 = []
    res_3 = []
    res_4 = []
    res_5 = []
    res_6 = []
    res_7 = []
    res_8 = []
#    res_ratio_18 = []
#    res_ratio_20 = []
    with open("improvement.txt", "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split(" ")
            alpha.append(float(items[0]))
            res_1.append(float(items[1]))
            res_2.append(float(items[2]))
            res_3.append(float(items[3]))
            res_4.append(float(items[4]))
            res_5.append(float(items[5]))
            res_6.append(float(items[6]))
            res_7.append(float(items[7]))
            res_8.append(float(items[8]))
    print(alpha)
    plt.figure()
#    plt.xticks(range(0, 250001, 50000), ("0", "50K", "100K", "150K", "200K", "250K"))
    plt.plot(alpha, res_1, label = "m/n=1.0", color = 'blue', markerfacecolor="none", marker = "x", markersize = 10)
    plt.plot(alpha, res_2, label = "m/n=1.2", color = 'red', markerfacecolor = "none", marker = "^", markersize = 10)
    plt.plot(alpha, res_3, label = "m/n=1.4", color = 'green', markerfacecolor = "none", marker = "<", markersize = 10)
    plt.plot(alpha, res_4, label = "m/n=1.6", color = 'purple', markerfacecolor = "none", marker = "o", markersize = 10)
    plt.plot(alpha, res_5, label = "m/n=1.8", color = 'violet', markerfacecolor = "none", marker = "s", markersize = 10)
    plt.plot(alpha, res_6, label = "m/n=2.0", color = 'orange', markerfacecolor="none", marker = 'D', markersize = 10)
    plt.plot(alpha, res_6, label = "m/n=3.0", color = 'cyan', markerfacecolor="none", marker = 'p', markersize = 10)
    plt.plot(alpha, res_6, label = "m/n=4.0", color = 'magenta', markerfacecolor="none", marker = '|', markersize = 10)
    plt.legend(loc = 2, ncol = 2, mode = "expand")
    plt.xlabel(r"$\alpha$")
    plt.ylabel("Improvement")
    plt.ylim(-0.02, 0.2)
    plt.savefig("improvement.pdf", bbox_inches = "tight")
    plt.savefig("improvement.png", bbox_inches = "tight")
    plt.savefig("improvement.eps", bbox_inches = "tight")
    plt.close()



==> figures/exp84489/main.py <==
from mytools import utility

THEORY = 1
SIMULATION = 2

def func(alg, ratio, filename):
	n_cells = 100000
	n_flows = int(ratio*n_cells)
	with open(filename, "w") as f:
		f.write("#depth alpha=0.5 alpha=0.6 alpha=0.7 alpha=0.8 alpha=0.9 alpha=1.0\n")
		for depth in range(1, 11):
			lst = []
			lst.append(depth)
			for alpha in range(5, 11):
				alpha = alpha*0.1
				if THEORY == alg:
					util = utility.pipelined_tables_utilization_theo(depth, alpha, ratio)
				elif SIMULATION == alg:
					util = utility.pipelined_tables_utilization_sim(depth, alpha, n_flows, n_cells)
				else:
					print "Wrong algorithm type."
					exit()
				lst.append(util)
			l = " ".join([str(item) for item in lst])
			f.write(l + "\n")

if "__main__" == __name__:
	func(THEORY, 1.0, "./utilization_theory_ratio_10.txt")
	func(THEORY, 2.0, "./utilization_theory_ratio_20.txt")
	func(SIMULATION, 1.0, "./utilization_simulation_ratio_10.txt")
	func(SIMULATION, 2.0, "./utilization_simulation_ratio_20.txt")


==> figures/exp84489/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib

font = {'size':18}
matplotlib.rc('font', **font)

def parse_file(filename):
    depth = []
    util_5 = []
    util_6 = []
    util_7 = []
    util_8 = []
    util_9 = []
    util_10 = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split(" ")
            depth.append(int(items[0]))
            util_5.append(float(items[1]))
            util_6.append(float(items[2]))
            util_7.append(float(items[3]))
            util_8.append(float(items[4]))
            util_9.append(float(items[5]))
            util_10.append(float(items[6]))
    return depth, util_5, util_6, util_7, util_8, util_9, util_10


if "__main__" == __name__:
    ########## m/n=1.0 ##########
    theo_depth, theo_util_5, theo_util_6, theo_util_7, theo_util_8, theo_util_9, theo_util_10 = parse_file("./utilization_theory_ratio_10.txt")
    sim_depth, sim_util_5, sim_util_6, sim_util_7, sim_util_8, sim_util_9, sim_util_10 = parse_file("./utilization_simulation_ratio_10.txt")

    plt.figure(1)
    plt.xticks(range(1,11), ("1", "2", "3", "4", "5", "6", "7", "8", "9", "10"))
    line_1, = plt.plot(theo_depth, theo_util_5, label = r"theo $\alpha$=0.5", marker = "H", markerfacecolor = "none", markersize=10, color = "blue")
    line_2, = plt.plot(theo_depth, theo_util_6, label = r"theo $\alpha$=0.6", marker = "s", markerfacecolor = "none", markersize=10, color = "blue")
    line_3, = plt.plot(theo_depth, theo_util_7, label = r"theo $\alpha$=0.7", marker = "D", markerfacecolor = "none", markersize=10, color = "blue")
    line_4, = plt.plot(theo_depth, theo_util_8, label = r"theo $\alpha$=0.8", marker = "o", markerfacecolor = "none", markersize=10, color = "blue")
#    line_4, = plt.plot(theo_depth, theo_util_9, label = r"theo $\alpha$=0.9", marker = "^", markerfacecolor = "none", markersize=10, color = "blue")
#    line_4, = plt.plot(theo_depth, theo_util_10, label = r"theo $\alpha$=1.0", marker = "p", markerfacecolor = "none", markersize=10, color = "blue")

    sim_line_1, = plt.plot(sim_depth, sim_util_5, label = r"sim $\alpha$=0.5", marker = "x", markerfacecolor = "none", markersize=10, color = "red")
    sim_line_2, = plt.plot(sim_depth, sim_util_6, label = r"sim $\alpha$=0.6", marker = "+", markerfacecolor = "none", markersize=10, color = "red")
    sim_line_3, = plt.plot(sim_depth, sim_util_7, label = r"sim $\alpha$=0.7", marker = "*", markerfacecolor = "none", markersize=10, color = "red")
    sim_line_4, = plt.plot(sim_depth, sim_util_8, label = r"sim $\alpha$=0.8", marker = "|", markerfacecolor = "none", markersize=10, color = "red")
#    sim_line_4, = plt.plot(sim_depth, sim_util_9, label = r"sim $\alpha$=0.9", marker = ".", markerfacecolor = "none", markersize=10, color = "red")
#    sim_line_4, = plt.plot(sim_depth, sim_util_10, label = r"sim $\alpha$=1.0", marker = ",", markerfacecolor = "none", markersize=10, color = "red")

    plt.legend(loc = 3, ncol = 2, mode = "expand")
    plt.xlabel("Num. of Hashes")
    plt.ylabel("Utilization")
    plt.ylim(0, 1.05)
    plt.title("m/n=1.0")
    plt.savefig("pipelined_tables_utilization_ratio_10.pdf", bbox_inches = "tight")
    plt.savefig("pipelined_tables_utilization_ratio_10.png", bbox_inches = "tight")
    plt.savefig("pipelined_tables_utilization_ratio_10.eps", bbox_inches = "tight")
    plt.close()

    ########## m/n=2.0 ##########
    theo_depth, theo_util_5, theo_util_6, theo_util_7, theo_util_8, theo_util_9, theo_util_10 = parse_file("./utilization_theory_ratio_20.txt")
    sim_depth, sim_util_5, sim_util_6, sim_util_7, sim_util_8, sim_util_9, sim_util_10 = parse_file("./utilization_simulation_ratio_20.txt")

    plt.figure(1)
    plt.xticks(range(1,11), ("1", "2", "3", "4", "5", "6", "7", "8", "9", "10"))
    line_1, = plt.plot(theo_depth, theo_util_5, label = r"theo $\alpha$=0.5", marker = "H", markerfacecolor = "none", markersize=10, color = "blue")
    line_2, = plt.plot(theo_depth, theo_util_6, label = r"theo $\alpha$=0.6", marker = "s", markerfacecolor = "none", markersize=10, color = "blue")
    line_3, = plt.plot(theo_depth, theo_util_7, label = r"theo $\alpha$=0.7", marker = "D", markerfacecolor = "none", markersize=10, color = "blue")
    line_4, = plt.plot(theo_depth, theo_util_8, label = r"theo $\alpha$=0.8", marker = "o", markerfacecolor = "none", markersize=10, color = "blue")
#    line_4, = plt.plot(theo_depth, theo_util_9, label = r"theo $\alpha$=0.9", marker = "^", markerfacecolor = "none", markersize=10, color = "blue")
#    line_4, = plt.plot(theo_depth, theo_util_10, label = r"theo $\alpha$=1.0", marker = "p", markerfacecolor = "none", markersize=10, color = "blue")

    sim_line_1, = plt.plot(sim_depth, sim_util_5, label = r"sim $\alpha$=0.5", marker = "x", markerfacecolor = "none", markersize=10, color = "red")
    sim_line_2, = plt.plot(sim_depth, sim_util_6, label = r"sim $\alpha$=0.6", marker = "+", markerfacecolor = "none", markersize=10, color = "red")
    sim_line_3, = plt.plot(sim_depth, sim_util_7, label = r"sim $\alpha$=0.7", marker = "*", markerfacecolor = "none", markersize=10, color = "red")
    sim_line_4, = plt.plot(sim_depth, sim_util_8, label = r"sim $\alpha$=0.8", marker = "|", markerfacecolor = "none", markersize=10, color = "red")
#    sim_line_4, = plt.plot(sim_depth, sim_util_9, label = r"sim $\alpha$=0.9", marker = ".", markerfacecolor = "none", markersize=10, color = "red")
#    sim_line_4, = plt.plot(sim_depth, sim_util_10, label = r"sim $\alpha$=1.0", marker = ",", markerfacecolor = "none", markersize=10, color = "red")

    plt.legend(loc = 3, ncol = 2, mode = "expand")
    plt.xlabel("Num. of Hashes")
    plt.ylabel("Utilization")
    plt.ylim(0, 1.05)
    plt.title("m/n=2.0")
    plt.savefig("pipelined_tables_utilization_ratio_20.pdf", bbox_inches = "tight")
    plt.savefig("pipelined_tables_utilization_ratio_20.png", bbox_inches = "tight")
    plt.savefig("pipelined_tables_utilization_ratio_20.eps", bbox_inches = "tight")
    plt.close()


==> figures/exp84490/controller.py <==
import argparse
from mytools import utility
from mytools.p4runtime import *
import time
import shutil
import sys

if __name__ == "__main__":
	args = get_parser().parse_args()
	filename = "res_" + args.trace + "_" + args.alg + ".txt"
	print "filename:", filename
	res = utility.dump_temp_register()
	l = " ".join([str(res[0]), str(res[1]), str(res[2])])	
	with open(filename, "a") as f:
		f.write(l + "\n")


==> figures/exp84490/loop.py <==
#!/usr/lib/python2.7
import os.path
import os
import time
print "Enter the loop..."
flag = False
while not flag:
	flag = os.path.isfile("/home/zongyi/workspace/flag.cmd")
	time.sleep(1)
os.remove("/home/zongyi/workspace/flag.cmd")
print "Exit the loop!"


==> figures/exp84490/plot.py <==
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import numpy as np
import math
import matplotlib

font = {'size': 18}
matplotlib.rc('font', **font)

def get_res(filename):
    ave_hashes = []
    ave_mem_access = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split(" ")
            n_pkts = int(items[0])
            n_hashes = int(items[1])
            n_mem_access = int(items[2])
            ave_hashes.append(n_hashes/float(n_pkts))
            ave_mem_access.append(n_mem_access/float(n_pkts))
    return ave_hashes, ave_mem_access

def mean(lst):
    return sum(lst)/float(len(lst))

def std(lst):
    m = mean(lst)
    std = 0.0
    for item in lst:
        std = std + ((item - m)**2)
    std = math.sqrt(std/len(lst))
    return std

def subtract(lst_a, lst_b):
    lst = []
    for i in range(len(lst_a)):
        lst.append(lst_a[i] - lst_b[i])
    return lst
    

if __name__ == "__main__":
    hash_hf_caida, mem_hf_caida = get_res("./res_caida_HashFlow.txt")
    hash_hp_caida, mem_hp_caida = get_res("./res_caida_HashPipe.txt")
    hash_es_caida, mem_es_caida = get_res("./res_caida_ElasticSketch.txt")
    hash_fr_caida, mem_fr_caida = get_res("./res_caida_FlowRadar.txt")

    hash_hf_tsinghua, mem_hf_tsinghua = get_res("./res_tsinghua_HashFlow.txt")
    hash_hp_tsinghua, mem_hp_tsinghua = get_res("./res_tsinghua_HashPipe.txt")
    hash_es_tsinghua, mem_es_tsinghua = get_res("./res_tsinghua_ElasticSketch.txt")
    hash_fr_tsinghua, mem_fr_tsinghua = get_res("./res_tsinghua_FlowRadar.txt")

    hash_hf_hgc, mem_hf_hgc = get_res("./res_hgc_HashFlow.txt")
    hash_hp_hgc, mem_hp_hgc = get_res("./res_hgc_HashPipe.txt")
    hash_es_hgc, mem_es_hgc = get_res("./res_hgc_ElasticSketch.txt")
    hash_fr_hgc, mem_fr_hgc = get_res("./res_hgc_FlowRadar.txt")

    hash_hf_telecom, mem_hf_telecom = get_res("./res_telecom_HashFlow.txt")
    hash_hp_telecom, mem_hp_telecom = get_res("./res_telecom_HashPipe.txt")
    hash_es_telecom, mem_es_telecom = get_res("./res_telecom_ElasticSketch.txt")
    hash_fr_telecom, mem_fr_telecom = get_res("./res_telecom_FlowRadar.txt")

    ########## For Average Number of Hashes ##########
    hash_hf_min = [min(hash_hf_caida), min(hash_hf_tsinghua), min(hash_hf_hgc), min(hash_hf_telecom)]
    hash_hf_max = [max(hash_hf_caida), max(hash_hf_tsinghua), max(hash_hf_hgc), max(hash_hf_telecom)]
    hash_hf_mean = [mean(hash_hf_caida), mean(hash_hf_tsinghua), mean(hash_hf_hgc), mean(hash_hf_telecom)]
    hash_hf_lower = subtract(hash_hf_mean, hash_hf_min)
    hash_hf_upper = subtract(hash_hf_max, hash_hf_mean)

    hash_hp_min = [min(hash_hp_caida), min(hash_hp_tsinghua), min(hash_hp_hgc), min(hash_hp_telecom)]
    hash_hp_max = [max(hash_hp_caida), max(hash_hp_tsinghua), max(hash_hp_hgc), max(hash_hp_telecom)]
    hash_hp_mean = [mean(hash_hp_caida), mean(hash_hp_tsinghua), mean(hash_hp_hgc), mean(hash_hp_telecom)]
    hash_hp_lower = subtract(hash_hp_mean, hash_hp_min)
    hash_hp_upper = subtract(hash_hp_max, hash_hp_mean)


    hash_es_min = [min(hash_es_caida), min(hash_es_tsinghua), min(hash_es_hgc), min(hash_es_telecom)]
    hash_es_max = [max(hash_es_caida), max(hash_es_tsinghua), max(hash_es_hgc), max(hash_es_telecom)]
    hash_es_mean = [mean(hash_es_caida), mean(hash_es_tsinghua), mean(hash_es_hgc), mean(hash_es_telecom)]
    hash_es_lower = subtract(hash_es_mean, hash_es_min)
    hash_es_upper = subtract(hash_es_max, hash_es_mean)


    hash_fr_min = [min(hash_fr_caida), min(hash_fr_tsinghua), min(hash_fr_hgc), min(hash_fr_telecom)]
    hash_fr_max = [max(hash_fr_caida), max(hash_fr_tsinghua), max(hash_fr_hgc), max(hash_fr_telecom)]
    hash_fr_mean = [mean(hash_fr_caida), mean(hash_fr_tsinghua), mean(hash_fr_hgc), mean(hash_fr_telecom)]
    hash_fr_lower = subtract(hash_fr_mean, hash_fr_min)
    hash_fr_upper = subtract(hash_fr_max, hash_fr_mean)
    
#    print("hashflow:", hash_hf_mean)
#    print("hashpipe:", hash_hp_mean)

    pos = range(4)
    width = 0.2
    fig, ax = plt.subplots(figsize=(7, 5))
#    fig, ax = plt.subplots(figsize=(5, 5))
#    plt.figure()
    plt.bar(pos, hash_hf_mean, width, alpha=1.0, color='blue', label="HashFlow")
    plt.bar([p + width for p in pos],
        hash_hp_mean, width, alpha=1.0, color='red', label='HashPipe')
    plt.bar([p + 2*width for p in pos],
        hash_es_mean, width, alpha=1.0, color='green', label='ElasticSketch')
    plt.bar([p + 3*width for p in pos],
        hash_fr_mean, width, alpha=1.0, color='purple', label='FlowRadar')
    ax.set_ylabel('Ave. Num. of Hashes')
    ax.set_xlabel("Traces")
    ax.set_xticks([0.3, 1.3, 2.3, 3.3])
    ax.set_xticklabels(["CAIDA", "Campus", "ISP1", "ISP2"])
    plt.xlim(-0.2, 3.8)

    plt.legend(["HashFlow", "HashPipe", "ElasticSketch", "FlowRadar"],  
        bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc=3, ncol=2, mode='expand', 
        borderaxespad = 0.0)



    plt.errorbar(pos, hash_hf_mean, [hash_hf_lower, hash_hf_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + width for p in pos], 
        hash_hp_mean, [hash_hp_lower, hash_hp_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + 2*width for p in pos], 
        hash_es_mean, [hash_es_lower, hash_es_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + 3*width for p in pos], 
        hash_fr_mean, [hash_fr_lower, hash_fr_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.savefig('ave_hash.pdf', bbox_inches='tight')
    plt.savefig('ave_hash.png', bbox_inches='tight')
    plt.savefig('ave_hash.eps', bbox_inches='tight')


    ########## For Average Number of Memory Accesses ##########
    mem_hf_min = [min(mem_hf_caida), min(mem_hf_tsinghua), min(mem_hf_hgc), min(mem_hf_telecom)]
    mem_hf_max = [max(mem_hf_caida), max(mem_hf_tsinghua), max(mem_hf_hgc), max(mem_hf_telecom)]
    mem_hf_mean = [mean(mem_hf_caida), mean(mem_hf_tsinghua), mean(mem_hf_hgc), mean(mem_hf_telecom)]
    mem_hf_lower = subtract(mem_hf_mean, mem_hf_min)
    mem_hf_upper = subtract(mem_hf_max, mem_hf_mean)


    mem_hp_min = [min(mem_hp_caida), min(mem_hp_tsinghua), min(mem_hp_hgc), min(mem_hp_telecom)]
    mem_hp_max = [max(mem_hp_caida), max(mem_hp_tsinghua), max(mem_hp_hgc), max(mem_hp_telecom)]
    mem_hp_mean = [mean(mem_hp_caida), mean(mem_hp_tsinghua), mean(mem_hp_hgc), mean(mem_hp_telecom)]
    mem_hp_lower = subtract(mem_hp_mean, mem_hp_min)
    mem_hp_upper = subtract(mem_hp_max, mem_hp_mean)


    mem_es_min = [min(mem_es_caida), min(mem_es_tsinghua), min(mem_es_hgc), min(mem_es_telecom)]
    mem_es_max = [max(mem_es_caida), max(mem_es_tsinghua), max(mem_es_hgc), max(mem_es_telecom)]
    mem_es_mean = [mean(mem_es_caida), mean(mem_es_tsinghua), mean(mem_es_hgc), mean(mem_es_telecom)]
    mem_es_lower = subtract(mem_es_mean, mem_es_min)
    mem_es_upper = subtract(mem_es_max, mem_es_mean)


    mem_fr_min = [min(mem_fr_caida), min(mem_fr_tsinghua), min(mem_fr_hgc), min(mem_fr_telecom)]
    mem_fr_max = [max(mem_fr_caida), max(mem_fr_tsinghua), max(mem_fr_hgc), max(mem_fr_telecom)]
    mem_fr_mean = [mean(mem_fr_caida), mean(mem_fr_tsinghua), mean(mem_fr_hgc), mean(mem_fr_telecom)]
    mem_fr_lower = subtract(mem_fr_mean, mem_fr_min)
    mem_fr_upper = subtract(mem_fr_max, mem_fr_mean)

    print("hashflow:", mem_hf_mean)
    print("hashpipe:", mem_hp_mean)
    print("elasticksketch:", mem_es_mean)

    pos = range(4)
    width = 0.2
    fig, ax = plt.subplots(figsize=(7, 5))
    plt.bar(pos, mem_hf_mean, width, alpha=1.0, color='blue', label="HashFlow")
    plt.bar([p + width for p in pos],
        mem_hp_mean, width, alpha=1.0, color='red', label='HashPipe')
    plt.bar([p + 2*width for p in pos],
        mem_es_mean, width, alpha=1.0, color='green', label='ElasticSketch')
    plt.bar([p + 3*width for p in pos],
        mem_fr_mean, width, alpha=1.0, color='purple', label='FlowRadar')
    ax.set_ylabel('Ave. Num. of Mem. Access')
    ax.set_xlabel("Traces")
    ax.set_xticks([0.3, 1.3, 2.3, 3.3])
    ax.set_xticklabels(["CAIDA", "Campus", "ISP1", "ISP2"])
    plt.xlim(-0.2, 3.8)

    plt.legend(["HashFlow", "HashPipe", "ElasticSketch", "FlowRadar"],  
        bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc=3, ncol=2, mode='expand', 
        borderaxespad = 0.0)



    plt.errorbar(pos, mem_hf_mean, [mem_hf_lower, mem_hf_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + width for p in pos], 
        mem_hp_mean, [mem_hp_lower, mem_hp_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + 2*width for p in pos], 
        mem_es_mean, [mem_es_lower, mem_es_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.errorbar([p + 3*width for p in pos], 
        mem_fr_mean, [mem_fr_lower, mem_fr_upper], fmt='.k', ecolor='gray', lw=3, capsize=5)
    plt.savefig('ave_mem.pdf', bbox_inches='tight')
    plt.savefig('ave_mem.png', bbox_inches='tight')
    plt.savefig('ave_mem.eps', bbox_inches='tight')




==> figures/exp84490/run.sh <==
#!/bin/bash
n_flows=50
for trace in caida tsinghua hgc telecom
do
	cd /home/zongyi/P4/bmv2/targets/simple_switch/
	rm simple_switch.cpp
	cp ./simple_switch_"$trace"_"$n_flows"K.cpp simple_switch.cpp
	cd /home/zongyi/P4/bmv2/
	make install
	for alg in HashFlow HashPipe ElasticSketch FlowRadar
	do
		echo "#n_pkts n_hashes n_mem_access" > /home/zongyi/workspace/exp84490/res_"$trace"_"$alg".txt
		for i in 1 2 3
		do
			cd /home/zongyi/workspace/P4/$alg/
			./switch.sh&
			cd /home/zongyi/workspace/exp84490/
			echo $trace $alg
			python loop.py
			python controller.py --alg $alg --trace $trace
			pkill switch.sh
			pkill lt-simple
		done
	done
done


==> figures/exp84490/test.cpp <==
#include <stdio.h>

int main()
{
	FILE* file = fopen("/home/zongyi/workspace/flag.cmd", "w");
	fprintf(file, "Hello, world.\n");
	fclose(file);
	return 0;
}


==> figures/exp84490/test.py <==
s = 'printf("s=%s\\n", "good, morning");'
print s


==> figures/exp84490/test.sh <==
#!/bin/bash
for i in {1..10}
do
	echo "hello"
	python loop.py
	echo "good"
done

